The Optimal Mechanism in Differential Privacy: Multidimensional Setting

We derive the optimal $\epsilon$-differentially private mechanism for a general two-dimensional real-valued (histogram-like) query function under a utility-maximization (or cost-minimization) framework for the $\ell^1$ cost function. We show that the optimal noise probability distribution has a correlated multidimensional staircase-shaped probability density function. Compared with the Laplacian mechanism, we show that in the high privacy regime (as $\epsilon \to 0$), the Laplacian mechanism is approximately optimal; and in the low privacy regime (as $\epsilon \to +\infty$), the optimal cost is $\Theta(e^{-\frac{\epsilon}{3}})$, while the cost of the Laplacian mechanism is $\frac{2\Delta}{\epsilon}$, where $\Delta$ is the sensitivity of the query function. We conclude that the gain is more pronounced in the low privacy regime. We conjecture that the optimality of the staircase mechanism holds for vector-valued (histogram-like) query functions with arbitrary dimension, and holds for many other classes of cost functions as well.

==> fig_codes/comparison.m <==

e = 10:0.1:20;

b = exp(-e);

vo = exp(e/2)./(exp(e)-1);
vl = 1./e;

r = vl./vo;

plot(e,r, 'b*');
xlabel('\epsilon');
%ylabel('$$ \frac{V_Lap}{V_optimal}$$')
ylabel(' V_{Lap} / V_{Optimal}')
grid on;

hold on;

vl2 = 2./e.^2;
vo2 =  (  2^(-2/3) .* b.^(2/3).*(1+b).^(2/3) +b  ) ./(1-b).^2;

r2 = vl2./vo2;
plot(e, r2,'r*');

legend('L(x) = x','L(x) = x^2');
title('Multiplicative Gain of Staircase Mechanism over Laplacian Mechanism')



==> fig_codes/l1.m <==
%%%% save it

syms e b;

r = (exp(-0.5*e) - exp(-e))/(1 - exp(-e));

b = exp(-e);

S = (b)/(1-b) + 0.5* (b + (1-b)*r^2)/(b + (1-b)*r);

d = 1/e - S;

%solve('2/3*(1-b)^2*x^3 + 2*b*(1-b)*x^2 + 2*b^2*x - (2*b^2+b)/3', 'x')

e = 1;
t1 = (1/(16*sinh(e/2)^3*exp((3*e)/2)) + ((1/(16*sinh(e/2)^3*exp((3*e)/2)) + (3*exp(e)*(1/(3*exp(e)) + 2/(3*exp(2*e))))/(16*sinh(e/2)^2))^2)^(1/2) + (3*exp(e)*(1/(3*exp(e)) + 2/(3*exp(2*e))))/(16*sinh(e/2)^2))^(1/3) - 1/(2*sinh(e/2)*exp(e/2))
 
b = exp(-e);
t2 = (-b + b^2)/(1 - 2* b + b^2) + ( b - 2*b^2 + 2*b^4 - b^5)^(1/3)/(2^(1/3)* (1 - 2 *b + b^2))



t3 = (-b )/(1 -b) + ( b - 2*b^2 + 2*b^4 - b^5)^(1/3)/(2^(1/3)* (1 - 2 *b + b^2))













==> fig_codes/multi_dim_staircase_plot.m <==
% generate 2-d probability distribution


N = 120;
D = 50;
gamma = 0.6;
x = -N:N;
y = -N:N;

alpha = 0.8;

z = zeros(2*N+1, 2*N +1);

for i = 1:2*N+1
    for j = 1:2*N+1
        t1 = i - N - 1;
        t2 = j - N - 1;
        
        t = abs(t1) + abs(t2);
        
        tim = floor(t/D);
        if  (t - D*tim)/D >= gamma  
            tim = tim + 1;
        end
        z(i,j) = 2*alpha^tim;
        
        
    end
end

ll = 3;

x = x/N*ll;
y = y/N*ll;

[xx,yy] = meshgrid(x,y);
% surfl(xx,yy,z)
waterfall(xx,yy,z)
xlabel('x1')
ylabel('x2')
zlabel('f_\gamma(x1,x2)')



==> fig_codes/optimalr.m <==

b = 0.01:0.01:0.99;


r = (-b )./(1 -b) + ( b - 2*b.^2 + 2*b.^4 - b.^5).^(1/3)./(2^(1/3)* (1 - 2 *b + b.^2));

plot(b,r)

title('Optimal \gamma^* for cost function L(x) = x^2')
xlabel('b = e^{-\epsilon}')
ylabel('\gamma^*')
grid on

==> fig_codes/optimalr_x2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     18886,        643]
NotebookOptionsPosition[     17734,        601]
NotebookOutlinePosition[     18118,        617]
CellTagsIndexPosition[     18075,        614]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"2", "/", "3"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}], "^", "2"}], "*", 
       RowBox[{"x", "^", "3"}]}], "+", 
      RowBox[{"2", "*", "b", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "b"}], ")"}], "*", 
       RowBox[{"x", "^", "2"}]}], "+", 
      RowBox[{"2", "*", 
       RowBox[{"b", "^", "2"}], "*", "x"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", 
          RowBox[{"b", "^", "2"}]}], "+", "b"}], ")"}], "/", "3"}]}], " ", 
     "\[Equal]", "0"}], ",", "x"}], "]"}], "\[IndentingNewLine]", 
  "\n"}]], "Input",
 CellChangeTimes->{{3.563280545337257*^9, 3.563280601887597*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r", " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", "b"}], "+", 
        SuperscriptBox["b", "2"]}], 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "b"}], "+", 
        SuperscriptBox["b", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "4"]}], "-", 
          SuperscriptBox["b", "5"]}], ")"}], 
        RowBox[{"1", "/", "3"}]], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"v", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "^", "2"}], "+", "b"}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}], "^", "2"}]}], " ", "+", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "b"}], ")"}], "*", 
           RowBox[{"r", "^", "2"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "b"}], ")"}], "*", "r"}]}], ")"}]}], " ", "*", 
       " ", 
       RowBox[{"b", " ", "/", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}]}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"1", "/", "3"}], "*", 
       RowBox[{
        RowBox[{"(", "  ", 
         RowBox[{"b", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "b"}], ")"}], "*", 
           RowBox[{"r", "^", "3"}]}]}], " ", ")"}], "/", " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "b"}], ")"}], "*", "r"}]}], ")"}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5632832926573668`*^9, 3.5632834230274563`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["V"], "Input",
 CellChangeTimes->{3.563283441702899*^9}],

Cell[BoxData["V"], "Output",
 CellChangeTimes->{3.563283442832926*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["v"], "Input",
 CellChangeTimes->{3.563283445815997*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"b", "+", 
    SuperscriptBox["b", "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", "b"}], ")"}], "2"]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"b", " ", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"-", "b"}], "+", 
             SuperscriptBox["b", "2"]}], 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", "b"}], "+", 
             SuperscriptBox["b", "2"]}]], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"b", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["b", "4"]}], "-", 
               SuperscriptBox["b", "5"]}], ")"}], 
             RowBox[{"1", "/", "3"}]], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["2", 
               RowBox[{"1", "/", "3"}]], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", "b"}], "+", 
                SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}]}], ")"}], 
         "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "b"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "b"}], "+", 
            SuperscriptBox["b", "2"]}], 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "b"}], "+", 
            SuperscriptBox["b", "2"]}]], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "4"]}], "-", 
              SuperscriptBox["b", "5"]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "b"}], "+", 
               SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"b", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "b"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "b"}], "+", 
           SuperscriptBox["b", "2"]}], 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "b"}], "+", 
           SuperscriptBox["b", "2"]}]], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"b", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "4"]}], "-", 
             SuperscriptBox["b", "5"]}], ")"}], 
           RowBox[{"1", "/", "3"}]], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "b"}], "+", 
              SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}]}], ")"}], "3"]}]}],
     ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"b", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "b"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"-", "b"}], "+", 
            SuperscriptBox["b", "2"]}], 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "b"}], "+", 
            SuperscriptBox["b", "2"]}]], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["b", "4"]}], "-", 
              SuperscriptBox["b", "5"]}], ")"}], 
            RowBox[{"1", "/", "3"}]], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["2", 
              RowBox[{"1", "/", "3"}]], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", "b"}], "+", 
               SuperscriptBox["b", "2"]}], ")"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.563283446225006*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", "v", "]"}]], "Input",
 CellChangeTimes->{{3.563283450853116*^9, 3.5632834581592894`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"b", "-", 
     SuperscriptBox["b", "3"], "+", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", "b", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "b"}], ")"}], "3"]}], " ", "b", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "b"}], ")"}]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "b"}], ")"}], "3"]}], " ", "b", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "b"}], ")"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], ")"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"b", " ", "=", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"-", "e"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"b", "-", 
       SuperscriptBox["b", "3"], "+", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "b"}], ")"}], "3"]}], " ", "b", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "b"}], ")"}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "b"}], ")"}], "3"]}], " ", "b", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "b"}], ")"}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dif", " ", "=", " ", 
   RowBox[{
    RowBox[{"2", "/", 
     RowBox[{"e", "^", "2"}]}], " ", "-", " ", "s"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.5632937936172338`*^9, 3.563293885838419*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"b", "-", 
   SuperscriptBox["b", "3"], "+", 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"2", "/", "3"}]], " ", "b", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ")"}], "3"]}], " ", "b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "b"}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]}], 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"2", "/", "3"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "b"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "b"}], ")"}], "3"]}], " ", "b", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "b"}], ")"}]}], ")"}], 
    RowBox[{"1", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{3.563293887931469*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["dif"], "Input",
 CellChangeTimes->{{3.5632938917445593`*^9, 3.5632938923095727`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["e", "2"]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "3"}], " ", "e"}]]}], "+", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", "e"}]], "+", 
    RowBox[{
     SuperscriptBox["2", 
      RowBox[{"2", "/", "3"}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "e"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "e"}]]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "e"}]]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "e"}]]}], ")"}]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}]}], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "e"}]]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "e"}]]}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "e"}]]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "e"}]]}], ")"}]}], ")"}], 
     RowBox[{"1", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{3.5632938933965983`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"dif", ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.5632938985957212`*^9, 3.563293922351285*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  InterpretationBox[
   RowBox[{
    FractionBox["1", "12"], "-", 
    FractionBox[
     SuperscriptBox["e", "2"], "720"], "-", 
    FractionBox[
     SuperscriptBox["e", "4"], "18144"], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "e", "]"}], "6"],
     SeriesData[$CellContext`e, 0, {}, 0, 6, 1],
     Editable->False]}],
   SeriesData[$CellContext`e, 0, {
     Rational[1, 12], 0, 
     Rational[-1, 720], 0, 
     Rational[-1, 18144]}, 0, 6, 1],
   Editable->False], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"df1", " ", "=", " ", 
  RowBox[{
   RowBox[{"1", "/", "e"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Exp", "[", 
      RowBox[{"e", "/", "2"}], "]"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", "e", "]"}], "-", "1"}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.563294224360442*^9, 3.563294259541276*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["1", "12"], "-", 
   FractionBox[
    SuperscriptBox["e", "2"], "720"], "-", 
   FractionBox[
    SuperscriptBox["e", "4"], "18144"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "6"],
    SeriesData[$CellContext`e, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`e, 0, {
    Rational[1, 12], 0, 
    Rational[-1, 720], 0, 
    Rational[-1, 18144]}, 0, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.5632942635273705`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "e"], "-", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"e", "/", "2"}]], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", "e"]}]]}]], "Output",
 CellChangeTimes->{3.5632942635283704`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"df1", ",", 
   RowBox[{"{", 
    RowBox[{"e", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.563294272452582*^9, 3.563294281492796*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["e", "24"], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["e", "3"]}], "5760"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "e", "]"}], "5"],
    SeriesData[$CellContext`e, 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`e, 0, {
    Rational[1, 24], 0, 
    Rational[-7, 5760]}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.563294282169812*^9}]
}, Open  ]]
},
WindowSize->{1080, 817},
WindowMargins->{{-1337, Automatic}, {Automatic, -69}},
Magnification->2.299999952316284,
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (February 23, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 804, 25, 222, "Input"],
Cell[1364, 47, 2368, 74, 458, InheritFromParent],
Cell[CellGroupData[{
Cell[3757, 125, 69, 1, 65, "Input"],
Cell[3829, 128, 70, 1, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3936, 134, 69, 1, 65, "Input"],
Cell[4008, 137, 4900, 152, 761, "Output"]
}, Open  ]],
Cell[8923, 292, 129, 2, 65, "Input"],
Cell[CellGroupData[{
Cell[9077, 298, 2842, 93, 457, InheritFromParent],
Cell[11922, 393, 1030, 36, 148, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12989, 434, 99, 1, 94, "Input"],
Cell[13091, 437, 1835, 60, 148, "Output"]
}, Open  ]],
Cell[14941, 500, 211, 5, 94, "Input"],
Cell[CellGroupData[{
Cell[15177, 509, 965, 30, 262, InheritFromParent],
Cell[16145, 541, 551, 18, 124, "Output"],
Cell[16699, 561, 284, 9, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17020, 575, 209, 5, 94, "Input"],
Cell[17232, 582, 486, 16, 124, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

